Over-the-Air Runtime Wi-Fi MAC Address Re-randomization

Medium Access Control (MAC) address randomization is a key component for privacy protection in Wi-Fi networks. Current proposals periodically change the mobile device MAC addresses when it disconnects from the Access Point (AP). This way frames cannot be linked across changes, but the mobile device presence is exposed as long as it remains connected: all its communication is trivially linkable by observing the randomized yet same MAC address throughout the connection. Our runtime MAC re-randomization scheme addresses this issue, reducing or eliminating Wi-Fi frames linkability without awaiting for or requiring a disconnection. Our MAC re-randomization is practically 'over-the-air': MAC addresses are re-randomized just before transmission, while the protocol stacks (at the mobile and the AP) maintain locally the original connection MAC addresses - making our MAC layer scheme transparent to upper layers. With an implementation and a set of small-scale experiments with off-the-shelf devices, we show the feasibility of our scheme and the potential towards future deployment.

==> results/crop.sh <==
#!/bin/bash

for FILE in *_o.pdf; do
  pdfcrop "${FILE}"
done


==> results/pn_wrap.py <==

import sys
import matplotlib.pyplot as plt
import numpy as np
import math

legends = np.array(['Station1', 'Station2', 'Station3'])
markers = ['*', 'o', '^', '+', '.', ',']
colors = ['b', 'g', 'r', 'c', 'm', 'y', 'k']
linestyles = ['-', '--', '-.',  ':', ' ', '']
file_index = np.arange(1, 6)

def speedPlot(data, fig_name, y_lim):
	
	plt.clf()

	for i in range(np.shape(data)[0]):
		plt.plot(file_index, data[i,], marker = markers[i], color = colors[i], linestyle = linestyles[i])
		plt.ylim(y_lim[0], y_lim[1])
		# ~ plt.yticks(np.arange(0, 1.01, 0.2))
		plt.xlabel("$N$th File")
		plt.ylabel('Average Speed (KB/s)')
		plt.legend(legends, loc='best')
		plt.grid(True)
		plt.savefig(fig_name)
	

if __name__ == "__main__":
	fonts = {'figure.figsize': (8,4),
			'axes.labelsize': 24,
			'xtick.labelsize':20,
			'ytick.labelsize':20,
			'legend.fontsize':20, #22
			'figure.subplot.bottom':0.16,
			'figure.subplot.left':0.16,
			# ~ 'xtick.major.pad':10,
			# ~ 'ytick.major.pad':10,
			'lines.linewidth':2,
			'lines.markersize':10,
			'pdf.fonttype':42,
			'ps.fonttype':42,
			'text.usetex':True}
	plt.rcParams.update(fonts)
	
	frame_length = 50 * 8 # bit
	bitrate = 10e9
	
	t = np.linspace(1, 86400, 86400) #86400
	print(t)
	num_frames = bitrate * t /frame_length
	print(num_frames)
	l = np.ceil(np.log2(num_frames))
	h = 48 - l
	wrap_period = 2 ** h * t
	
	plt.plot(t / 3600, wrap_period / 86400)
	# ~ plt.xlim(0, 25)
	plt.ylim(50, 150)
	plt.xlabel('T (hours)')
	plt.ylabel('PN Wrap Interval (days)')
	plt.grid(True)
	plt.savefig("pn_wrap_o.pdf")
	


==> results/scripts/ap_start.sh <==
#!/bin/bash

sudo bash /home/nss/reload.sh
sudo hostapd /etc/hostapd/hostapd.conf | while read -r line ; do
        echo "$line"
done


==> results/scripts/reload.sh <==
#!/bin/bash

hostname=$(hostname)
if [[ "$hostname" == "hongyu-xps15" ]]; then
	sshpass -p "nss" rsync -azP -e "ssh -p 22103" ./reload.sh nss@130.237.202.25:/home/nss/reload.sh
	sshpass -p "nss" rsync -azP -e "ssh -p 22104" ./reload.sh nss@130.237.202.25:/home/nss/reload.sh
	sshpass -p "nss" rsync -azP -e "ssh -p 22105" ./reload.sh nss@130.237.202.25:/home/nss/reload.sh
	sshpass -p "nss" rsync -azP -e "ssh -p 22106" ./reload.sh nss@130.237.202.25:/home/nss/reload.sh
elif [[ $hostname = mac* ]]; then
	index=${hostname:3}
	index=$((index - 2))
	sudo make install
	sudo modprobe -r ath5k
	sudo modprobe ath5k
	sudo sysctl -w net.ipv6.conf.wlp1s4.disable_ipv6=1
	sudo ip addr add 10.0.0.$index/24 dev wlp1s4
	if [ "$index" -eq 1 ]; then
		sudo ifconfig wlp1s4 up
		sudo sh -c "echo 1 > /proc/sys/net/ipv4/ip_forward"
		sudo iptables -t nat -A POSTROUTING -o ens32 -j MASQUERADE
	else
		sudo macchanger --random wlp1s4
		sudo ifconfig wlp1s4 up
		sudo ip route del default
		sudo ip route add default via 10.0.0.1 dev wlp1s4
		#sudo ip route add default via 192.168.2.1
	fi
	
fi


==> results/scripts/wpa_start.sh <==
#!/bin/bash

sudo bash /home/nss/reload.sh
sudo wpa_supplicant -i wlp1s4 -c /etc/wpa_supplicant.conf | while read -r line ; do
	echo "$line"
	if [[ "$line" =~ .*"CTRL-EVENT-CONNECTED - Connection to".*"completed".* ]]; then
		sudo sh -c "echo 1 > /sys/module/mac80211/parameters/mac_rand"
		cat /sys/module/mac80211/parameters/mac_rand
	fi
done


==> results/speed.py <==

import sys
import matplotlib.pyplot as plt
import numpy as np

legends = np.array(['Station1', 'Station2', 'Station3'])
markers = ['*', 'o', '^', '+', '.', ',']
colors = ['b', 'g', 'r', 'c', 'm', 'y', 'k']
linestyles = ['-', '--', '-.',  ':', ' ', '']
file_index = np.arange(1, 6)

def speedPlot(data, fig_name, y_lim):
	
	plt.clf()

	for i in range(np.shape(data)[0]):
		plt.plot(file_index, data[i,], marker = markers[i], color = colors[i], linestyle = linestyles[i])
		plt.ylim(y_lim[0], y_lim[1])
		# ~ plt.yticks(np.arange(0, 1.01, 0.2))
		plt.xlabel("$N$th File")
		plt.ylabel('Average Speed (KB/s)')
		plt.legend(legends, loc='best')
		plt.grid(True)
		plt.savefig(fig_name)
	

if __name__ == "__main__":
	fonts = {'figure.figsize': (8,4),
			'axes.labelsize': 24,
			'xtick.labelsize':20,
			'ytick.labelsize':20,
			'legend.fontsize':20, #22
			'figure.subplot.bottom':0.16,
			'figure.subplot.left':0.16,
			# ~ 'xtick.major.pad':10,
			# ~ 'ytick.major.pad':10,
			'lines.linewidth':2,
			'lines.markersize':10,
			'pdf.fonttype':42,
			'ps.fonttype':42,
			'text.usetex':True}
	plt.rcParams.update(fonts)
	
	data = np.array([[99.3, 188.2, 148.7, 136.9, 137.6],
		[93.5, 196.3, 138.5, 150.9, 182.1],
		[99.0, 156.3, 139.5, 124.7, 223.8]])
	
	speedPlot(data, "copy_from_server_off_o.pdf", [0, 750])
	
	data = np.array([[110.7, 96.5, 87.1, 94.7, 110],
		[93.9, 93.2, 93.6, 93.1, 104],
		[96.9, 96.4, 112, 99, 112.9]])
	
	speedPlot(data, "copy_from_server_off_vanila_o.pdf", [0, 750])
	
	data = np.array([[614.6, 632.9, 627.6, 617.0, 562.9],
		[278.2, 247.4, 225.3, 218.7, 242.7],
		[267.1, 326.5, 391.9, 395.5, 415.2]])
	
	speedPlot(data, "copy_to_server_500_o.pdf", [0, 750])
	
	data = np.array([[659.9, 670.6, 703.3, 665.7, 643.4],
		[311.2, 314.9, 330.3, 365.0, 326.3],
		[270.3, 265.4, 289.8, 252.9, 271.1]])
	
	speedPlot(data, "copy_to_server_500_vanila_o.pdf", [0, 750])
	
	data = np.array([[200.1, 223.4, 212.6, 152.0, 195.8],
		[183.9, 164.8, 188.0, 206.8, 162.2],
		[194.3, 200.1, 203.6, 216.5, 244.0]])
	
	speedPlot(data, "copy_to_server_off_o.pdf", [0, 750])
	
	data = np.array([[150.4, 177.6, 164.2, 164.6, 158.9],
		[148.4, 151, 145.8, 143.1, 144.8],
		[137.1, 151.0, 145.9, 143.2, 144.1]])
	
	speedPlot(data, "copy_to_server_off_vanila_o.pdf", [0, 750])

	data = np.array([[142, 120, 146, 152, 145],
		[154, 135, 137, 144, 150],
		[150, 128, 161, 149, 153]])
	
	speedPlot(data, "wget_off_o.pdf", [0, 750])
	
	data = np.array([[148, 144, 154, 149, 154],
		[149, 161, 161, 147, 149],
		[153, 142, 136, 152, 150]])
	
	speedPlot(data, "wget_off_vanila_o.pdf", [0, 750])

